Slow--fast quintic Li\'enard systems admit at most 2 limit cycles

For each fixed real quintic polynomial $F$, we prove that the slow--fast Li\'enard system $\dot x=y-F(x)$, $\dot y=-\varepsilon(x-\lambda)$ has at most two limit cycles, counted with multiplicity, for all sufficiently small $\varepsilon>0$ and $|\lambda|$. Any nonhyperbolic periodic orbit is unique and has multiplicity exactly two. Whereas Li and Lu (2014) established a local cyclicity bound of two for each nondegenerate slow--fast cycle, our bound is global and simultaneously accounts for limit cycles approaching distinct slow--fast cycles, shrinking to the equilibrium, or accumulating on degenerate slow--fast cycles not covered by the local theory. The proof combines a classification of the limit periodic sets, the slow divergence integral, an analysis of the transition maps near slow--fast cycles with vanishing slow divergence integral, and, in the degenerate cases, a three-scale analysis of the cycles that shrink to the equilibrium.

==> anc/README.txt <==
Appendix C: Exact rational certificate
Requires Python 3; standard library only.
Keep boxes.json alongside verify_boxes.py.
Run: python verify_boxes.py --check
Expected: 217 leaves, depth 6; I4: 173; A<B: 30; C<0: 14; FAILED: 0.
This checks the certificate, not the complete mathematical proof.


==> anc/boxes.json <==
{
  "leaves": [
    {
      "path": "00000",
      "box": [
        "2/5",
        "67/160",
        "1",
        "33/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22399/40960",
        "U": "42869/40960",
        "v": "1"
      },
      "lower": "546054678800326113211432337869432477/207973926599943886183052869632000000000"
    },
    {
      "path": "00001",
      "box": [
        "2/5",
        "67/160",
        "33/32",
        "17/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4631/8192",
        "U": "44757/40960",
        "v": "2023/2048"
      },
      "lower": "203289857791546453192344591623069669/86655802749976619242938695680000000000"
    },
    {
      "path": "00002",
      "box": [
        "67/160",
        "7/16",
        "1",
        "33/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2089/4096",
        "U": "42869/40960",
        "v": "1"
      },
      "lower": "185507964449135324298203151423834749484451/34074448134134806312231382160506880000000000"
    },
    {
      "path": "00003",
      "box": [
        "67/160",
        "7/16",
        "33/32",
        "17/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2145/4096",
        "U": "44757/40960",
        "v": "2023/2048"
      },
      "lower": "189034147294855714704018330184790774983331/34074448134134806312231382160506880000000000"
    },
    {
      "path": "00010",
      "box": [
        "2/5",
        "67/160",
        "17/16",
        "35/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23931/40960",
        "U": "9325/8192",
        "v": "19907/20480"
      },
      "lower": "261836807897456742015373384181288645347/133103313023964087157153836564480000000000"
    },
    {
      "path": "00011",
      "box": [
        "2/5",
        "67/160",
        "35/32",
        "9/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3093/5120",
        "U": "48477/40960",
        "v": "39127/40960"
      },
      "lower": "50507831872811672614356290909645551390531/34074448134134806312231382160506880000000000"
    },
    {
      "path": "00012",
      "box": [
        "67/160",
        "7/16",
        "17/16",
        "35/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "21993/40960",
        "U": "23313/20480",
        "v": "19907/20480"
      },
      "lower": "38060591672427210785228373191995866036313/6814889626826961262446276432101376000000000"
    },
    {
      "path": "00013",
      "box": [
        "67/160",
        "7/16",
        "35/32",
        "9/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22523/40960",
        "U": "48479/40960",
        "v": "4891/5120"
      },
      "lower": "394206722983807568912709662241403572069/70988433612780846483815379501056000000000"
    },
    {
      "path": "0002",
      "box": [
        "7/16",
        "19/40",
        "1",
        "17/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19133/40960",
        "U": "22379/20480",
        "v": "1"
      },
      "lower": "327170753214719454966395502185201871041/68148896268269612624462764321013760000000"
    },
    {
      "path": "0003",
      "box": [
        "7/16",
        "19/40",
        "17/16",
        "9/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19963/40960",
        "U": "48483/40960",
        "v": "19971/20480"
      },
      "lower": "681980352758237527597407949321269877289/133103313023964087157153836564480000000000"
    },
    {
      "path": "00100",
      "box": [
        "2/5",
        "67/160",
        "9/8",
        "37/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "6407/10240",
        "U": "25157/20480",
        "v": "4801/5120"
      },
      "lower": "114947998356526897661438051316806819/129983704124964928864408043520000000000"
    },
    {
      "path": "00101",
      "box": [
        "2/5",
        "67/160",
        "37/32",
        "19/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5331/8192",
        "U": "52137/40960",
        "v": "18829/20480"
      },
      "lower": "4455505616482042581099431020329685703/26620662604792817431430767312896000000000"
    },
    {
      "path": "00102",
      "box": [
        "67/160",
        "7/16",
        "9/8",
        "37/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23041/40960",
        "U": "12579/10240",
        "v": "3841/4096"
      },
      "lower": "2474296646146163625523152714228671453271/454325975121797417496418428806758400000000"
    },
    {
      "path": "00103",
      "box": [
        "67/160",
        "7/16",
        "37/32",
        "19/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23551/40960",
        "U": "2607/2048",
        "v": "18831/20480"
      },
      "lower": "179204892435500019700533108384110921105789/34074448134134806312231382160506880000000000"
    },
    {
      "path": "001100",
      "box": [
        "2/5",
        "131/320",
        "19/16",
        "77/64"
      ],
      "test": "A<B"
    },
    {
      "path": "001101",
      "box": [
        "2/5",
        "131/320",
        "77/64",
        "39/32"
      ],
      "test": "A<B"
    },
    {
      "path": "001102",
      "box": [
        "131/320",
        "67/160",
        "19/16",
        "77/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "28107/40960",
        "U": "53043/40960",
        "v": "36767/40960"
      },
      "lower": "133235632238221001538208699283319298094611/34074448134134806312231382160506880000000000"
    },
    {
      "path": "001103",
      "box": [
        "131/320",
        "67/160",
        "77/64",
        "39/32"
      ],
      "test": "A<B"
    },
    {
      "path": "00111",
      "box": [
        "2/5",
        "67/160",
        "39/32",
        "5/4"
      ],
      "test": "A<B"
    },
    {
      "path": "00112",
      "box": [
        "67/160",
        "7/16",
        "19/16",
        "39/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4811/8192",
        "U": "843/640",
        "v": "36883/40960"
      },
      "lower": "169861926595391393593474408429852526095561/34074448134134806312231382160506880000000000"
    },
    {
      "path": "00113",
      "box": [
        "67/160",
        "7/16",
        "39/32",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4911/8192",
        "U": "55751/40960",
        "v": "4509/5120"
      },
      "lower": "4914206602546767417125013568112377456393/1064826504191712697257230692515840000000000"
    },
    {
      "path": "0012",
      "box": [
        "7/16",
        "19/40",
        "9/8",
        "19/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4143/8192",
        "U": "52147/40960",
        "v": "19293/20480"
      },
      "lower": "99015507360665722037421025924301955347/19014759003423441022450548080640000000000"
    },
    {
      "path": "0013",
      "box": [
        "7/16",
        "19/40",
        "19/16",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "10701/20480",
        "U": "55763/40960",
        "v": "9273/10240"
      },
      "lower": "6044112170831210271711856848756459050213/1216944576219100225436835077160960000000000"
    },
    {
      "path": "002",
      "box": [
        "19/40",
        "11/20",
        "1",
        "9/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3445/8192",
        "U": "4849/4096",
        "v": "1"
      },
      "lower": "58439402449496734439803085926555457/27259558507307845049785105728405504000"
    },
    {
      "path": "003",
      "box": [
        "19/40",
        "11/20",
        "9/8",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3687/8192",
        "U": "55787/40960",
        "v": "19429/20480"
      },
      "lower": "14179262428277127530220176351380232093/6655165651198204357857691828224000000000"
    },
    {
      "path": "01000",
      "box": [
        "2/5",
        "67/160",
        "5/4",
        "41/32"
      ],
      "test": "A<B"
    },
    {
      "path": "01001",
      "box": [
        "2/5",
        "67/160",
        "41/32",
        "21/16"
      ],
      "test": "A<B"
    },
    {
      "path": "01002",
      "box": [
        "67/160",
        "7/16",
        "5/4",
        "41/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "783/1280",
        "U": "57541/40960",
        "v": "17613/20480"
      },
      "lower": "1343728066791678879581924450295687290027/324518553658426726783156020576256000000000"
    },
    {
      "path": "01003",
      "box": [
        "67/160",
        "7/16",
        "41/32",
        "21/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "639/1024",
        "U": "59321/40960",
        "v": "4293/5120"
      },
      "lower": "120972764173949779020570395124270863169731/34074448134134806312231382160506880000000000"
    },
    {
      "path": "01010",
      "box": [
        "2/5",
        "67/160",
        "21/16",
        "43/32"
      ],
      "test": "A<B"
    },
    {
      "path": "01011",
      "box": [
        "2/5",
        "67/160",
        "43/32",
        "11/8"
      ],
      "test": "A<B"
    },
    {
      "path": "01012",
      "box": [
        "67/160",
        "7/16",
        "21/16",
        "43/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2607/4096",
        "U": "15273/10240",
        "v": "2089/2560"
      },
      "lower": "376797306284859547739569789268369946461/133103313023964087157153836564480000000000"
    },
    {
      "path": "01013",
      "box": [
        "67/160",
        "7/16",
        "43/32",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "26593/40960",
        "U": "12571/8192",
        "v": "32461/40960"
      },
      "lower": "16779294151745435629432114046897653749011/8518612033533701578057845540126720000000000"
    },
    {
      "path": "0102",
      "box": [
        "7/16",
        "19/40",
        "5/4",
        "21/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5509/10240",
        "U": "59337/40960",
        "v": "35467/40960"
      },
      "lower": "36418828666012300862135159873982502723951/8518612033533701578057845540126720000000000"
    },
    {
      "path": "0103",
      "box": [
        "7/16",
        "19/40",
        "21/16",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22623/40960",
        "U": "62877/40960",
        "v": "1685/2048"
      },
      "lower": "250750552519409091998782297056886507/85186120335337015780578455401267200000"
    },
    {
      "path": "01100",
      "box": [
        "2/5",
        "67/160",
        "11/8",
        "45/32"
      ],
      "test": "A<B"
    },
    {
      "path": "01101",
      "box": [
        "2/5",
        "67/160",
        "45/32",
        "23/16"
      ],
      "test": "A<B"
    },
    {
      "path": "01102",
      "box": [
        "67/160",
        "7/16",
        "11/8",
        "45/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "13567/20480",
        "U": "6461/4096",
        "v": "15727/20480"
      },
      "lower": "10550087469993188147489048268234659457/11091942751997007263096153047040000000000"
    },
    {
      "path": "011030",
      "box": [
        "67/160",
        "137/320",
        "45/32",
        "91/64"
      ],
      "test": "A<B"
    },
    {
      "path": "011031",
      "box": [
        "67/160",
        "137/320",
        "91/64",
        "23/16"
      ],
      "test": "A<B"
    },
    {
      "path": "011032",
      "box": [
        "137/320",
        "7/16",
        "45/32",
        "91/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5541/8192",
        "U": "13097/8192",
        "v": "15127/20480"
      },
      "lower": "1365464646727074757698707375024761499377/170372240670674031561156910802534400000000"
    },
    {
      "path": "011033",
      "box": [
        "137/320",
        "7/16",
        "91/64",
        "23/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "14003/20480",
        "U": "33179/20480",
        "v": "14851/20480"
      },
      "lower": "51220089261545014990695073259573776507/6655165651198204357857691828224000000000"
    },
    {
      "path": "01110",
      "box": [
        "2/5",
        "67/160",
        "23/16",
        "47/32"
      ],
      "test": "A<B"
    },
    {
      "path": "01111",
      "box": [
        "2/5",
        "67/160",
        "47/32",
        "3/2"
      ],
      "test": "A<B"
    },
    {
      "path": "011120",
      "box": [
        "67/160",
        "137/320",
        "23/16",
        "93/64"
      ],
      "test": "A<B"
    },
    {
      "path": "011121",
      "box": [
        "67/160",
        "137/320",
        "93/64",
        "47/32"
      ],
      "test": "A<B"
    },
    {
      "path": "011122",
      "box": [
        "137/320",
        "7/16",
        "23/16",
        "93/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "28321/40960",
        "U": "6723/4096",
        "v": "1821/2560"
      },
      "lower": "143058730438146312054922353359502191875187/19471113219505603606989361234575360000000000"
    },
    {
      "path": "011123",
      "box": [
        "137/320",
        "7/16",
        "93/64",
        "47/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "14327/20480",
        "U": "3405/2048",
        "v": "5711/8192"
      },
      "lower": "59355794683543577627231900811584746369619/8518612033533701578057845540126720000000000"
    },
    {
      "path": "011130",
      "box": [
        "67/160",
        "137/320",
        "47/32",
        "95/64"
      ],
      "test": "A<B"
    },
    {
      "path": "011131",
      "box": [
        "67/160",
        "137/320",
        "95/64",
        "3/2"
      ],
      "test": "A<B"
    },
    {
      "path": "011132",
      "box": [
        "137/320",
        "7/16",
        "47/32",
        "95/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "29013/40960",
        "U": "8621/5120",
        "v": "27957/40960"
      },
      "lower": "59593840740998820656707124358318052531323/9086519502435948349928368576135168000000000"
    },
    {
      "path": "011133",
      "box": [
        "137/320",
        "7/16",
        "95/64",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "29409/40960",
        "U": "17459/10240",
        "v": "13671/20480"
      },
      "lower": "55558662830281871720088234013922982310539/9086519502435948349928368576135168000000000"
    },
    {
      "path": "0112",
      "box": [
        "7/16",
        "19/40",
        "11/8",
        "23/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23171/40960",
        "U": "33193/20480",
        "v": "31773/40960"
      },
      "lower": "6189083474762492001578372298417664836361/8518612033533701578057845540126720000000000"
    },
    {
      "path": "01130",
      "box": [
        "7/16",
        "73/160",
        "23/16",
        "47/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "25229/40960",
        "U": "13623/8192",
        "v": "7333/10240"
      },
      "lower": "86499143740589455982193934588782077623/11091942751997007263096153047040000000000"
    },
    {
      "path": "01131",
      "box": [
        "7/16",
        "73/160",
        "47/32",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "12771/20480",
        "U": "17463/10240",
        "v": "2817/4096"
      },
      "lower": "7377661898162356708298359126917365659/1064826504191712697257230692515840000000"
    },
    {
      "path": "01132",
      "box": [
        "73/160",
        "19/40",
        "23/16",
        "47/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4737/8192",
        "U": "6813/4096",
        "v": "29379/40960"
      },
      "lower": "78112231637569439984147013490549111839907/4867778304876400901747340308643840000000000"
    },
    {
      "path": "01133",
      "box": [
        "73/160",
        "19/40",
        "47/32",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2393/4096",
        "U": "69869/40960",
        "v": "28227/40960"
      },
      "lower": "107277221024841436925600295734716766095343/6814889626826961262446276432101376000000000"
    },
    {
      "path": "0120",
      "box": [
        "19/40",
        "41/80",
        "5/4",
        "21/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "20469/40960",
        "U": "29677/20480",
        "v": "1109/1280"
      },
      "lower": "29453880668018410759683458174062933796621/2129653008383425394514461385031680000000000"
    },
    {
      "path": "0121",
      "box": [
        "19/40",
        "41/80",
        "21/16",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "10473/20480",
        "U": "62899/40960",
        "v": "33737/40960"
      },
      "lower": "17066705024386377026777398952403013542977/1216944576219100225436835077160960000000000"
    },
    {
      "path": "0122",
      "box": [
        "41/80",
        "11/20",
        "5/4",
        "21/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19407/40960",
        "U": "14843/10240",
        "v": "35509/40960"
      },
      "lower": "195978860010393503721095785352029401487349/8518612033533701578057845540126720000000000"
    },
    {
      "path": "0123",
      "box": [
        "41/80",
        "11/20",
        "21/16",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "9913/20480",
        "U": "31461/20480",
        "v": "33773/40960"
      },
      "lower": "1871664687440481723669731632637917739437/76059036013693764089802192322560000000000"
    },
    {
      "path": "0130",
      "box": [
        "19/40",
        "41/80",
        "11/8",
        "23/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4277/8192",
        "U": "33207/20480",
        "v": "3979/5120"
      },
      "lower": "5734374846385671814827139681000144697417/425930601676685078902892277006336000000000"
    },
    {
      "path": "0131",
      "box": [
        "19/40",
        "41/80",
        "23/16",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "21791/40960",
        "U": "69903/40960",
        "v": "7437/10240"
      },
      "lower": "197090862066066601526516440141353667867/16637914127995510894644229570560000000000"
    },
    {
      "path": "0132",
      "box": [
        "41/80",
        "11/20",
        "11/8",
        "23/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2021/4096",
        "U": "66443/40960",
        "v": "3189/4096"
      },
      "lower": "31121081348754551862031171851668071359757/1216944576219100225436835077160960000000000"
    },
    {
      "path": "0133",
      "box": [
        "41/80",
        "11/20",
        "23/16",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "20563/40960",
        "U": "34969/20480",
        "v": "7459/10240"
      },
      "lower": "72731401098864507515383930468378198928503/2839537344511233859352615180042240000000000"
    },
    {
      "path": "020",
      "box": [
        "11/20",
        "5/8",
        "1",
        "9/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2013/5120",
        "U": "48497/40960",
        "v": "1"
      },
      "lower": "1083912247418788773796246705346222946911/106482650419171269725723069251584000000000"
    },
    {
      "path": "021",
      "box": [
        "11/20",
        "5/8",
        "9/8",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "17149/40960",
        "U": "13953/10240",
        "v": "19433/20480"
      },
      "lower": "497610422449962502517883690331167874347/35494216806390423241907689750528000000000"
    },
    {
      "path": "022",
      "box": [
        "5/8",
        "7/10",
        "1",
        "9/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "15333/40960",
        "U": "9701/8192",
        "v": "1"
      },
      "lower": "49451449268487741101701189393381044397/2662066260479281743143076731289600000000"
    },
    {
      "path": "023",
      "box": [
        "5/8",
        "7/10",
        "9/8",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "16277/40960",
        "U": "27919/20480",
        "v": "38873/40960"
      },
      "lower": "56038029610722892569946766115219179369861/2129653008383425394514461385031680000000000"
    },
    {
      "path": "030",
      "box": [
        "11/20",
        "5/8",
        "5/4",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "17979/40960",
        "U": "6297/4096",
        "v": "35921/40960"
      },
      "lower": "4772594083263364767230007417336414150697/304236144054775056359208769290240000000000"
    },
    {
      "path": "031",
      "box": [
        "11/20",
        "5/8",
        "11/8",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18659/40960",
        "U": "70013/40960",
        "v": "32453/40960"
      },
      "lower": "1656205110767854327983751642738423764517/141976867225561692967630759002112000000000"
    },
    {
      "path": "032",
      "box": [
        "5/8",
        "7/10",
        "5/4",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "133/320",
        "U": "63021/40960",
        "v": "35959/40960"
      },
      "lower": "3305944922876636565511423900839553685871/101412048018258352119736256430080000000000"
    },
    {
      "path": "033",
      "box": [
        "5/8",
        "7/10",
        "11/8",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "8817/20480",
        "U": "70093/40960",
        "v": "32557/40960"
      },
      "lower": "72786950276942459523157347410130519978011/2129653008383425394514461385031680000000000"
    },
    {
      "path": "10000",
      "box": [
        "2/5",
        "67/160",
        "3/2",
        "49/32"
      ],
      "test": "A<B"
    },
    {
      "path": "10001",
      "box": [
        "2/5",
        "67/160",
        "49/32",
        "25/16"
      ],
      "test": "A<B"
    },
    {
      "path": "100020",
      "box": [
        "67/160",
        "137/320",
        "3/2",
        "97/64"
      ],
      "test": "A<B"
    },
    {
      "path": "100021",
      "box": [
        "67/160",
        "137/320",
        "97/64",
        "49/32"
      ],
      "test": "A<B"
    },
    {
      "path": "100022",
      "box": [
        "137/320",
        "7/16",
        "3/2",
        "97/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "29861/40960",
        "U": "70701/40960",
        "v": "26709/40960"
      },
      "lower": "9609553894735381057617829371545346600707/1703722406706740315611569108025344000000000"
    },
    {
      "path": "100023",
      "box": [
        "137/320",
        "7/16",
        "97/64",
        "49/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "30423/40960",
        "U": "14313/8192",
        "v": "3257/5120"
      },
      "lower": "21867056928895619853654660056590112451077/4259306016766850789028922770063360000000000"
    },
    {
      "path": "100030",
      "box": [
        "67/160",
        "137/320",
        "49/32",
        "99/64"
      ],
      "test": "A<B"
    },
    {
      "path": "100031",
      "box": [
        "67/160",
        "137/320",
        "99/64",
        "25/16"
      ],
      "test": "A<B"
    },
    {
      "path": "100032",
      "box": [
        "137/320",
        "7/16",
        "49/32",
        "99/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3833/5120",
        "U": "18107/10240",
        "v": "25383/40960"
      },
      "lower": "7838997322699055416988852812720451649287/1703722406706740315611569108025344000000000"
    },
    {
      "path": "100033",
      "box": [
        "137/320",
        "7/16",
        "99/64",
        "25/16"
      ],
      "test": "A<B"
    },
    {
      "path": "1001",
      "box": [
        "2/5",
        "7/16",
        "25/16",
        "13/8"
      ],
      "test": "A<B"
    },
    {
      "path": "10020",
      "box": [
        "7/16",
        "73/160",
        "3/2",
        "49/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "25851/40960",
        "U": "71583/40960",
        "v": "13471/20480"
      },
      "lower": "223439235079598945223194204657912332711/38029518006846882044901096161280000000000"
    },
    {
      "path": "10021",
      "box": [
        "7/16",
        "73/160",
        "49/32",
        "25/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5231/8192",
        "U": "73309/40960",
        "v": "25639/40960"
      },
      "lower": "22491630168230822059732711699524218464013/4867778304876400901747340308643840000000000"
    },
    {
      "path": "10022",
      "box": [
        "73/160",
        "19/40",
        "3/2",
        "49/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "24169/40960",
        "U": "71601/40960",
        "v": "27011/40960"
      },
      "lower": "10849802098745708606101716393074091445413/709884336127808464838153795010560000000000"
    },
    {
      "path": "10023",
      "box": [
        "73/160",
        "19/40",
        "49/32",
        "25/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "24401/40960",
        "U": "73329/40960",
        "v": "25723/40960"
      },
      "lower": "1485626347078951850665849771955966047959/101412048018258352119736256430080000000000"
    },
    {
      "path": "10030",
      "box": [
        "7/16",
        "73/160",
        "25/16",
        "51/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3307/5120",
        "U": "7503/4096",
        "v": "2425/4096"
      },
      "lower": "5594367941420166547222228479787079093/1774710840319521162095384487526400000000"
    },
    {
      "path": "10031",
      "box": [
        "7/16",
        "73/160",
        "51/32",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "13377/20480",
        "U": "38373/20480",
        "v": "569/1024"
      },
      "lower": "486033587907582904651002805845713/332758282559910217892884591411200000"
    },
    {
      "path": "10032",
      "box": [
        "73/160",
        "19/40",
        "25/16",
        "51/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "24627/40960",
        "U": "75051/40960",
        "v": "761/1280"
      },
      "lower": "7366703685021546429327394710999141336091/532413252095856348628615346257920000000000"
    },
    {
      "path": "10033",
      "box": [
        "73/160",
        "19/40",
        "51/32",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "24847/40960",
        "U": "76769/40960",
        "v": "22883/40960"
      },
      "lower": "27325357042045790354656211054214166149659/2129653008383425394514461385031680000000000"
    },
    {
      "path": "1010",
      "box": [
        "2/5",
        "7/16",
        "13/8",
        "27/16"
      ],
      "test": "A<B"
    },
    {
      "path": "1011",
      "box": [
        "2/5",
        "7/16",
        "27/16",
        "7/4"
      ],
      "test": "A<B"
    },
    {
      "path": "101200",
      "box": [
        "7/16",
        "143/320",
        "13/8",
        "105/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "14423/20480",
        "U": "77591/40960",
        "v": "4173/8192"
      },
      "lower": "9952900008003156347727334065730609943831/1090382340292313801991404229136220160000000"
    },
    {
      "path": "101201",
      "box": [
        "7/16",
        "143/320",
        "105/64",
        "53/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "29073/40960",
        "U": "39223/20480",
        "v": "19989/40960"
      },
      "lower": "1193988064629302140905767622345073536633851/136297792536539225248925528642027520000000000"
    },
    {
      "path": "101202",
      "box": [
        "143/320",
        "73/160",
        "13/8",
        "105/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2705/4096",
        "U": "77603/40960",
        "v": "1309/2560"
      },
      "lower": "29136399984688483835671298515980682816737/1817303900487189669985673715227033600000000"
    },
    {
      "path": "101203",
      "box": [
        "143/320",
        "73/160",
        "105/64",
        "53/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "27197/40960",
        "U": "39229/20480",
        "v": "5019/10240"
      },
      "lower": "722740197278969118918830729238314985613063/45432597512179741749641842880675840000000000"
    },
    {
      "path": "101210",
      "box": [
        "7/16",
        "143/320",
        "53/32",
        "107/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "7327/10240",
        "U": "3965/2048",
        "v": "4767/10240"
      },
      "lower": "831164703858301765641204532994404511/99035203142830421991929937920000000000"
    },
    {
      "path": "101211",
      "box": [
        "7/16",
        "143/320",
        "107/64",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "29551/40960",
        "U": "80153/40960",
        "v": "1131/2560"
      },
      "lower": "1068698946205674943274694595554204963319/133103313023964087157153836564480000000000"
    },
    {
      "path": "101212",
      "box": [
        "143/320",
        "73/160",
        "53/32",
        "107/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1709/2560",
        "U": "4957/2560",
        "v": "3833/8192"
      },
      "lower": "15373827296385215302902495722788092674633/973555660975280180349468061728768000000000"
    },
    {
      "path": "101213",
      "box": [
        "143/320",
        "73/160",
        "107/64",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "27491/40960",
        "U": "40083/20480",
        "v": "4551/10240"
      },
      "lower": "305361017355196542702415279094360487624707/19471113219505603606989361234575360000000000"
    },
    {
      "path": "10122",
      "box": [
        "73/160",
        "19/40",
        "13/8",
        "53/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "12531/20480",
        "U": "39241/20480",
        "v": "21299/40960"
      },
      "lower": "8259770115699266679696883906680908182033/709884336127808464838153795010560000000000"
    },
    {
      "path": "10123",
      "box": [
        "73/160",
        "19/40",
        "53/32",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3159/5120",
        "U": "80191/40960",
        "v": "4893/10240"
      },
      "lower": "116441703581590624685118865379237014619913/11358149378044935437410460720168960000000000"
    },
    {
      "path": "101300",
      "box": [
        "7/16",
        "143/320",
        "27/16",
        "109/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "7451/10240",
        "U": "16201/8192",
        "v": "3413/8192"
      },
      "lower": "41844745562058269067493135159695031475251/5451911701461569009957021145681100800000000"
    },
    {
      "path": "101301",
      "box": [
        "7/16",
        "143/320",
        "109/64",
        "55/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "30071/40960",
        "U": "1279/640",
        "v": "3991/10240"
      },
      "lower": "62518283366916147959523206363460652008541/8518612033533701578057845540126720000000000"
    },
    {
      "path": "101302",
      "box": [
        "143/320",
        "73/160",
        "27/16",
        "109/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "13819/20480",
        "U": "40509/20480",
        "v": "17187/40960"
      },
      "lower": "531568310143594452271589185731097614176251/34074448134134806312231382160506880000000000"
    },
    {
      "path": "101303",
      "box": [
        "143/320",
        "73/160",
        "109/64",
        "55/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3473/5120",
        "U": "81869/40960",
        "v": "8051/20480"
      },
      "lower": "2119100153817188515486997636574270780169579/136297792536539225248925528642027520000000000"
    },
    {
      "path": "101310",
      "box": [
        "7/16",
        "143/320",
        "55/32",
        "111/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "6071/8192",
        "U": "41353/20480",
        "v": "7389/20480"
      },
      "lower": "59879611233693149802055968553748757653101/8518612033533701578057845540126720000000000"
    },
    {
      "path": "101311",
      "box": [
        "7/16",
        "143/320",
        "111/64",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "15331/20480",
        "U": "16711/8192",
        "v": "2697/8192"
      },
      "lower": "12282162697421990576034026493437443936497/1817303900487189669985673715227033600000000"
    },
    {
      "path": "101312",
      "box": [
        "143/320",
        "73/160",
        "55/32",
        "111/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "27931/40960",
        "U": "517/256",
        "v": "1867/5120"
      },
      "lower": "705284414357308595960657987609014105180871/45432597512179741749641842880675840000000000"
    },
    {
      "path": "101313",
      "box": [
        "143/320",
        "73/160",
        "111/64",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "14039/20480",
        "U": "83569/40960",
        "v": "13669/40960"
      },
      "lower": "302996296799956021023990275822602252175377/19471113219505603606989361234575360000000000"
    },
    {
      "path": "10132",
      "box": [
        "73/160",
        "19/40",
        "27/16",
        "55/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "6369/10240",
        "U": "10237/5120",
        "v": "3533/8192"
      },
      "lower": "3700160905240673251541980583138470765559/425930601676685078902892277006336000000000"
    },
    {
      "path": "10133",
      "box": [
        "73/160",
        "19/40",
        "55/32",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "6419/10240",
        "U": "41799/20480",
        "v": "15513/40960"
      },
      "lower": "14847275354805161153319445251515620788419/2129653008383425394514461385031680000000000"
    },
    {
      "path": "1020",
      "box": [
        "19/40",
        "41/80",
        "3/2",
        "25/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2771/5120",
        "U": "73369/40960",
        "v": "2745/4096"
      },
      "lower": "1250179952585166980176981784890287138301/141976867225561692967630759002112000000000"
    },
    {
      "path": "1021",
      "box": [
        "19/40",
        "41/80",
        "25/16",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22519/40960",
        "U": "15363/8192",
        "v": "4977/8192"
      },
      "lower": "4759853567700141637469873226342793387277/1216944576219100225436835077160960000000000"
    },
    {
      "path": "1022",
      "box": [
        "41/80",
        "11/20",
        "3/2",
        "25/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "20889/40960",
        "U": "73411/40960",
        "v": "27579/40960"
      },
      "lower": "12984322902354845662296349367507903351429/532413252095856348628615346257920000000000"
    },
    {
      "path": "1023",
      "box": [
        "41/80",
        "11/20",
        "25/16",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2649/5120",
        "U": "1201/640",
        "v": "25071/40960"
      },
      "lower": "3818000466709467368944144141688866311753/177471084031952116209538448752640000000000"
    },
    {
      "path": "10300",
      "box": [
        "19/40",
        "79/160",
        "13/8",
        "53/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1487/2560",
        "U": "78507/40960",
        "v": "10723/20480"
      },
      "lower": "48277589725287330898560004352746489213859/2129653008383425394514461385031680000000000"
    },
    {
      "path": "10301",
      "box": [
        "19/40",
        "79/160",
        "53/32",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23967/40960",
        "U": "80217/40960",
        "v": "19753/40960"
      },
      "lower": "106849654570081757932696816425992931311197/4867778304876400901747340308643840000000000"
    },
    {
      "path": "10302",
      "box": [
        "79/160",
        "41/80",
        "13/8",
        "53/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "357/640",
        "U": "19633/10240",
        "v": "2159/4096"
      },
      "lower": "73451377278667110267760235386700166453/2218388550399401452619230609408000000000"
    },
    {
      "path": "10303",
      "box": [
        "79/160",
        "41/80",
        "53/32",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5751/10240",
        "U": "20061/10240",
        "v": "19929/40960"
      },
      "lower": "281151709344363950775196600623613689745019/8518612033533701578057845540126720000000000"
    },
    {
      "path": "10310",
      "box": [
        "19/40",
        "79/160",
        "27/16",
        "55/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "12069/20480",
        "U": "20481/10240",
        "v": "17889/40960"
      },
      "lower": "239609627900266330420722797965587711947673/11358149378044935437410460720168960000000000"
    },
    {
      "path": "10311",
      "box": [
        "19/40",
        "79/160",
        "55/32",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4861/8192",
        "U": "83627/40960",
        "v": "15799/40960"
      },
      "lower": "98076002267803129452921802356895245030749/4867778304876400901747340308643840000000000"
    },
    {
      "path": "10312",
      "box": [
        "79/160",
        "41/80",
        "27/16",
        "55/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5789/10240",
        "U": "2561/1280",
        "v": "18107/40960"
      },
      "lower": "279499676234029477930536233594898535412699/8518612033533701578057845540126720000000000"
    },
    {
      "path": "10313",
      "box": [
        "79/160",
        "41/80",
        "55/32",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23303/40960",
        "U": "10457/5120",
        "v": "8037/20480"
      },
      "lower": "1109618674522854501182539680370290232169461/34074448134134806312231382160506880000000000"
    },
    {
      "path": "1032",
      "box": [
        "41/80",
        "11/20",
        "13/8",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "21473/40960",
        "U": "80299/40960",
        "v": "22237/40960"
      },
      "lower": "2939585923015238171299308428874783061903/177471084031952116209538448752640000000000"
    },
    {
      "path": "1033",
      "box": [
        "41/80",
        "11/20",
        "27/16",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2717/5120",
        "U": "41859/20480",
        "v": "18949/40960"
      },
      "lower": "4874115506679646554238360772960032448939/532413252095856348628615346257920000000000"
    },
    {
      "path": "1100",
      "box": [
        "2/5",
        "7/16",
        "7/4",
        "29/16"
      ],
      "test": "A<B"
    },
    {
      "path": "1101",
      "box": [
        "2/5",
        "7/16",
        "29/16",
        "15/8"
      ],
      "test": "A<B"
    },
    {
      "path": "110200",
      "box": [
        "7/16",
        "143/320",
        "7/4",
        "113/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "31003/40960",
        "U": "84403/40960",
        "v": "3013/10240"
      },
      "lower": "870576295606425186355075658231721343439/133103313023964087157153836564480000000000"
    },
    {
      "path": "110201",
      "box": [
        "7/16",
        "143/320",
        "113/64",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "15699/20480",
        "U": "85251/40960",
        "v": "10423/40960"
      },
      "lower": "289859167825894550634299950503275014281897/45432597512179741749641842880675840000000000"
    },
    {
      "path": "110202",
      "box": [
        "143/320",
        "73/160",
        "7/4",
        "113/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "5645/8192",
        "U": "42209/20480",
        "v": "12269/40960"
      },
      "lower": "60972553668543924816931363788137734065451/3894222643901120721397872246915072000000000"
    },
    {
      "path": "110203",
      "box": [
        "143/320",
        "73/160",
        "113/64",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "7093/10240",
        "U": "17053/8192",
        "v": "10689/40960"
      },
      "lower": "2160245942644824078559864911912838954488823/136297792536539225248925528642027520000000000"
    },
    {
      "path": "110210",
      "box": [
        "7/16",
        "143/320",
        "57/32",
        "115/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "31857/40960",
        "U": "86097/40960",
        "v": "849/4096"
      },
      "lower": "8989316767816003034414680724278264989/1419768672255616929676307590021120000000"
    },
    {
      "path": "110211",
      "box": [
        "7/16",
        "143/320",
        "115/64",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "31857/40960",
        "U": "86943/40960",
        "v": "5973/40960"
      },
      "lower": "873391494962879139241655226157017885319211/136297792536539225248925528642027520000000000"
    },
    {
      "path": "110212",
      "box": [
        "143/320",
        "73/160",
        "57/32",
        "115/64"
      ],
      "test": "I4",
      "witnesses": {
        "z": "713/1024",
        "U": "2691/1280",
        "v": "4417/20480"
      },
      "lower": "429689189388418371548121154281899453087/26620662604792817431430767312896000000000"
    },
    {
      "path": "110213",
      "box": [
        "143/320",
        "73/160",
        "115/64",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "7167/10240",
        "U": "86959/40960",
        "v": "81/512"
      },
      "lower": "150511540790834403494563297428754940595909/9086519502435948349928368576135168000000000"
    },
    {
      "path": "11022",
      "box": [
        "73/160",
        "19/40",
        "7/4",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1617/2560",
        "U": "17059/8192",
        "v": "3251/10240"
      },
      "lower": "25235313418749346469669166772603818588109/4867778304876400901747340308643840000000000"
    },
    {
      "path": "11023",
      "box": [
        "73/160",
        "19/40",
        "57/32",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1629/2560",
        "U": "8699/4096",
        "v": "9883/40960"
      },
      "lower": "7202928524088190562662358142417363342883/2129653008383425394514461385031680000000000"
    },
    {
      "path": "11030",
      "box": [
        "7/16",
        "73/160",
        "29/16",
        "59/32"
      ],
      "test": "C<0"
    },
    {
      "path": "11031",
      "box": [
        "7/16",
        "73/160",
        "59/32",
        "15/8"
      ],
      "test": "C<0"
    },
    {
      "path": "11032",
      "box": [
        "73/160",
        "19/40",
        "29/16",
        "59/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "6563/10240",
        "U": "88681/40960",
        "v": "1039/8192"
      },
      "lower": "12338964320183519921885069836583692603343/6814889626826961262446276432101376000000000"
    },
    {
      "path": "11033",
      "box": [
        "73/160",
        "19/40",
        "59/32",
        "15/8"
      ],
      "test": "C<0"
    },
    {
      "path": "111",
      "box": [
        "2/5",
        "19/40",
        "15/8",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "11200",
      "box": [
        "19/40",
        "79/160",
        "7/4",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "12233/20480",
        "U": "42663/20480",
        "v": "1673/5120"
      },
      "lower": "177922081317928730042639416484514269/9284550294640352061743431680000000000"
    },
    {
      "path": "11201",
      "box": [
        "19/40",
        "79/160",
        "57/32",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1539/2560",
        "U": "43511/20480",
        "v": "163/640"
      },
      "lower": "151920092355789753209802436734129233299/8318957063997755447322114785280000000000"
    },
    {
      "path": "11202",
      "box": [
        "79/160",
        "41/80",
        "7/4",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4689/8192",
        "U": "85357/40960",
        "v": "13743/40960"
      },
      "lower": "3671721477873920076348133717718022513153/113581493780449354374104607201689600000000"
    },
    {
      "path": "11203",
      "box": [
        "79/160",
        "41/80",
        "57/32",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "737/1280",
        "U": "17411/8192",
        "v": "10939/40960"
      },
      "lower": "1098148584707977156424322935711651990369207/34074448134134806312231382160506880000000000"
    },
    {
      "path": "11210",
      "box": [
        "19/40",
        "79/160",
        "29/16",
        "59/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "24777/40960",
        "U": "17743/8192",
        "v": "6273/40960"
      },
      "lower": "8014081268017812239832989783397695866497/454325975121797417496418428806758400000000"
    },
    {
      "path": "11211",
      "box": [
        "19/40",
        "79/160",
        "59/32",
        "15/8"
      ],
      "test": "C<0"
    },
    {
      "path": "11212",
      "box": [
        "79/160",
        "41/80",
        "29/16",
        "59/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "23719/40960",
        "U": "88749/40960",
        "v": "7161/40960"
      },
      "lower": "276907779431876569366801669585937776750019/8518612033533701578057845540126720000000000"
    },
    {
      "path": "11213",
      "box": [
        "79/160",
        "41/80",
        "59/32",
        "15/8"
      ],
      "test": "C<0"
    },
    {
      "path": "11220",
      "box": [
        "41/80",
        "17/32",
        "7/4",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22643/40960",
        "U": "85389/40960",
        "v": "2817/8192"
      },
      "lower": "306554866784776624628136896501936387759831/6814889626826961262446276432101376000000000"
    },
    {
      "path": "11221",
      "box": [
        "41/80",
        "17/32",
        "57/32",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22769/40960",
        "U": "87089/40960",
        "v": "1141/4096"
      },
      "lower": "1214932098939077471900100723857590046479/26620662604792817431430767312896000000000"
    },
    {
      "path": "11222",
      "box": [
        "17/32",
        "11/20",
        "7/4",
        "57/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "10991/20480",
        "U": "42711/20480",
        "v": "14411/40960"
      },
      "lower": "30504358698535906139063974497573700232059/532413252095856348628615346257920000000000"
    },
    {
      "path": "11223",
      "box": [
        "17/32",
        "11/20",
        "57/32",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1105/2048",
        "U": "87123/40960",
        "v": "11851/40960"
      },
      "lower": "95256444880044048721864151722498248844711/1622592768292133633915780102881280000000000"
    },
    {
      "path": "11230",
      "box": [
        "41/80",
        "17/32",
        "29/16",
        "59/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22891/40960",
        "U": "17757/8192",
        "v": "991/5120"
      },
      "lower": "12438321008176702180539078470847936210763/266206626047928174314307673128960000000000"
    },
    {
      "path": "11231",
      "box": [
        "41/80",
        "17/32",
        "59/32",
        "15/8"
      ],
      "test": "C<0"
    },
    {
      "path": "11232",
      "box": [
        "17/32",
        "11/20",
        "29/16",
        "59/32"
      ],
      "test": "I4",
      "witnesses": {
        "z": "22213/40960",
        "U": "88821/40960",
        "v": "8607/40960"
      },
      "lower": "32249653179276425459328283723810770934709/532413252095856348628615346257920000000000"
    },
    {
      "path": "11233",
      "box": [
        "17/32",
        "11/20",
        "59/32",
        "15/8"
      ],
      "test": "C<0"
    },
    {
      "path": "113",
      "box": [
        "19/40",
        "11/20",
        "15/8",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "1200",
      "box": [
        "11/20",
        "47/80",
        "3/2",
        "25/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4989/10240",
        "U": "36727/20480",
        "v": "3463/5120"
      },
      "lower": "82334211134526612703974850953238429211/2079739265999438861830528696320000000000"
    },
    {
      "path": "1201",
      "box": [
        "11/20",
        "47/80",
        "25/16",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "20229/40960",
        "U": "38457/20480",
        "v": "25251/40960"
      },
      "lower": "329187272225539923607831509039134421324251/8518612033533701578057845540126720000000000"
    },
    {
      "path": "1202",
      "box": [
        "47/80",
        "5/8",
        "3/2",
        "25/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19229/40960",
        "U": "73499/40960",
        "v": "6957/10240"
      },
      "lower": "97062365791070223140586517086489916873/1774710840319521162095384487526400000000"
    },
    {
      "path": "1203",
      "box": [
        "47/80",
        "5/8",
        "25/16",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19481/40960",
        "U": "38483/20480",
        "v": "25427/40960"
      },
      "lower": "94783537556319595580320819225973614048397/1703722406706740315611569108025344000000000"
    },
    {
      "path": "1210",
      "box": [
        "11/20",
        "47/80",
        "13/8",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "10241/20480",
        "U": "20089/10240",
        "v": "703/1280"
      },
      "lower": "24865129244163270307035322768650103607/693246421999812953943509565440000000000"
    },
    {
      "path": "1211",
      "box": [
        "11/20",
        "47/80",
        "27/16",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "10359/20480",
        "U": "41891/20480",
        "v": "19327/40960"
      },
      "lower": "87887193944083323121036257906978455610937/2839537344511233859352615180042240000000000"
    },
    {
      "path": "1212",
      "box": [
        "47/80",
        "5/8",
        "13/8",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3943/8192",
        "U": "2513/1280",
        "v": "11373/20480"
      },
      "lower": "468373382202776630226229502268125087743861/8518612033533701578057845540126720000000000"
    },
    {
      "path": "1213",
      "box": [
        "47/80",
        "5/8",
        "27/16",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4983/10240",
        "U": "8385/4096",
        "v": "19687/40960"
      },
      "lower": "111749499208380890790168013235319273829771/2129653008383425394514461385031680000000000"
    },
    {
      "path": "122",
      "box": [
        "5/8",
        "7/10",
        "3/2",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18143/40960",
        "U": "38539/20480",
        "v": "7147/10240"
      },
      "lower": "54659545253392430564046460148724193217141/2129653008383425394514461385031680000000000"
    },
    {
      "path": "1230",
      "box": [
        "5/8",
        "53/80",
        "13/8",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19093/40960",
        "U": "80479/40960",
        "v": "22987/40960"
      },
      "lower": "210374895514199363731461781431787661215217/2839537344511233859352615180042240000000000"
    },
    {
      "path": "1231",
      "box": [
        "5/8",
        "53/80",
        "27/16",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19297/40960",
        "U": "83921/40960",
        "v": "2003/4096"
      },
      "lower": "6564610519310912605737864392708872139/88735542015976058104769224376320000000"
    },
    {
      "path": "1232",
      "box": [
        "53/80",
        "7/10",
        "13/8",
        "27/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3715/8192",
        "U": "2517/1280",
        "v": "23221/40960"
      },
      "lower": "159056908484067476670744407371888850588777/1703722406706740315611569108025344000000000"
    },
    {
      "path": "1233",
      "box": [
        "53/80",
        "7/10",
        "27/16",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1173/2560",
        "U": "16799/8192",
        "v": "10179/20480"
      },
      "lower": "814507827392473875017226159244532404713683/8518612033533701578057845540126720000000000"
    },
    {
      "path": "1300",
      "box": [
        "11/20",
        "47/80",
        "7/4",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "20939/40960",
        "U": "43597/20480",
        "v": "15523/40960"
      },
      "lower": "67348928527617002403047318004783361274697/2839537344511233859352615180042240000000000"
    },
    {
      "path": "1301",
      "box": [
        "11/20",
        "47/80",
        "29/16",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4229/8192",
        "U": "45297/20480",
        "v": "5247/20480"
      },
      "lower": "1529819523920009208520518885525862619089/106482650419171269725723069251584000000000"
    },
    {
      "path": "1302",
      "box": [
        "47/80",
        "5/8",
        "7/4",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4027/8192",
        "U": "87269/40960",
        "v": "251/640"
      },
      "lower": "4264828952214699699806004148990818698801/88735542015976058104769224376320000000000"
    },
    {
      "path": "1303",
      "box": [
        "47/80",
        "5/8",
        "29/16",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4065/8192",
        "U": "22669/10240",
        "v": "11423/40960"
      },
      "lower": "358284655541244619955050742878163734712801/8518612033533701578057845540126720000000000"
    },
    {
      "path": "131",
      "box": [
        "11/20",
        "5/8",
        "15/8",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "1320",
      "box": [
        "5/8",
        "53/80",
        "7/4",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19487/40960",
        "U": "21837/10240",
        "v": "16569/40960"
      },
      "lower": "616176998395005079082363959235908202071111/8518612033533701578057845540126720000000000"
    },
    {
      "path": "1321",
      "box": [
        "5/8",
        "53/80",
        "29/16",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1229/2560",
        "U": "90763/40960",
        "v": "12247/40960"
      },
      "lower": "197470780133993067573425043075878527080757/2839537344511233859352615180042240000000000"
    },
    {
      "path": "1322",
      "box": [
        "53/80",
        "7/10",
        "7/4",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4737/10240",
        "U": "10929/5120",
        "v": "4261/10240"
      },
      "lower": "12566242205446986564759147903016930189/129983704124964928864408043520000000000"
    },
    {
      "path": "1323",
      "box": [
        "53/80",
        "7/10",
        "29/16",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4779/10240",
        "U": "11357/5120",
        "v": "12991/40960"
      },
      "lower": "12918098666240176271535778679185862259011/133103313023964087157153836564480000000000"
    },
    {
      "path": "1330",
      "box": [
        "5/8",
        "53/80",
        "15/8",
        "31/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19831/40960",
        "U": "94167/40960",
        "v": "5553/40960"
      },
      "lower": "574084398236224881671932833701701197857971/8518612033533701578057845540126720000000000"
    },
    {
      "path": "1331",
      "box": [
        "5/8",
        "53/80",
        "31/16",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "1332",
      "box": [
        "53/80",
        "7/10",
        "15/8",
        "31/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "19273/40960",
        "U": "23567/10240",
        "v": "721/4096"
      },
      "lower": "167704635753683988514045020670343391105641/1703722406706740315611569108025344000000000"
    },
    {
      "path": "1333",
      "box": [
        "53/80",
        "7/10",
        "31/16",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "20",
      "box": [
        "7/10",
        "17/20",
        "1",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1789/5120",
        "U": "55893/40960",
        "v": "1"
      },
      "lower": "28867551985103367755150044682329233517/8873554201597605810476922437632000000000"
    },
    {
      "path": "210",
      "box": [
        "7/10",
        "31/40",
        "5/4",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3265/8192",
        "U": "12615/8192",
        "v": "35997/40960"
      },
      "lower": "106966789907825173485262009723610903485499/2129653008383425394514461385031680000000000"
    },
    {
      "path": "211",
      "box": [
        "7/10",
        "31/40",
        "11/8",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "16887/40960",
        "U": "70179/40960",
        "v": "32659/40960"
      },
      "lower": "17496575168598370177472082301943790973357/304236144054775056359208769290240000000000"
    },
    {
      "path": "212",
      "box": [
        "31/40",
        "17/20",
        "5/4",
        "11/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1973/5120",
        "U": "15783/10240",
        "v": "18017/20480"
      },
      "lower": "47632260379481663519711781372056069377/693246421999812953943509565440000000000"
    },
    {
      "path": "213",
      "box": [
        "31/40",
        "17/20",
        "11/8",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "2039/5120",
        "U": "549/320",
        "v": "16379/20480"
      },
      "lower": "170338151884940218245424065582316796131/2079739265999438861830528696320000000000"
    },
    {
      "path": "22",
      "box": [
        "17/20",
        "1",
        "1",
        "5/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "13653/40960",
        "U": "55953/40960",
        "v": "1"
      },
      "lower": "62201124893667512125444819311706471159/3327582825599102178928845914112000000000"
    },
    {
      "path": "23",
      "box": [
        "17/20",
        "1",
        "5/4",
        "3/2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "937/2560",
        "U": "70483/40960",
        "v": "9163/10240"
      },
      "lower": "186362566566031970347814295147354394633/7098843361278084648381537950105600000000"
    },
    {
      "path": "300",
      "box": [
        "7/10",
        "31/40",
        "3/2",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "4339/10240",
        "U": "965/512",
        "v": "5761/8192"
      },
      "lower": "119791242854764374696834378688703040093179/2129653008383425394514461385031680000000000"
    },
    {
      "path": "301",
      "box": [
        "7/10",
        "31/40",
        "13/8",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "17753/40960",
        "U": "16831/8192",
        "v": "24267/40960"
      },
      "lower": "84378047392414710414144635988652917330043/2129653008383425394514461385031680000000000"
    },
    {
      "path": "302",
      "box": [
        "31/40",
        "17/20",
        "3/2",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "1675/4096",
        "U": "38667/20480",
        "v": "5803/8192"
      },
      "lower": "15617233450796089280887405953459075582977/177471084031952116209538448752640000000000"
    },
    {
      "path": "303",
      "box": [
        "31/40",
        "17/20",
        "13/8",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "8561/20480",
        "U": "42167/20480",
        "v": "24667/40960"
      },
      "lower": "43267089649157260858366503038595022504931/532413252095856348628615346257920000000000"
    },
    {
      "path": "3100",
      "box": [
        "7/10",
        "59/80",
        "7/4",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18491/40960",
        "U": "87519/40960",
        "v": "17493/40960"
      },
      "lower": "1033299591379443190899334543049384817166579/8518612033533701578057845540126720000000000"
    },
    {
      "path": "3101",
      "box": [
        "7/10",
        "59/80",
        "29/16",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18651/40960",
        "U": "90953/40960",
        "v": "13671/40960"
      },
      "lower": "50618611425199799938060116324670020194439/405648192073033408478945025720320000000000"
    },
    {
      "path": "3102",
      "box": [
        "59/80",
        "31/40",
        "7/4",
        "29/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3619/8192",
        "U": "21903/10240",
        "v": "17919/40960"
      },
      "lower": "35574839030812299364836167640446182874771/243388915243820045087367015432192000000000"
    },
    {
      "path": "3103",
      "box": [
        "59/80",
        "31/40",
        "29/16",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18249/40960",
        "U": "5691/2560",
        "v": "715/2048"
      },
      "lower": "86752928863772107139282555519236671160259/567907468902246771870523036008448000000000"
    },
    {
      "path": "3110",
      "box": [
        "7/10",
        "59/80",
        "15/8",
        "31/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18801/40960",
        "U": "18875/8192",
        "v": "8511/40960"
      },
      "lower": "220908012476774026244746708842103647639031/1703722406706740315611569108025344000000000"
    },
    {
      "path": "3111",
      "box": [
        "7/10",
        "59/80",
        "31/16",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "3112",
      "box": [
        "59/80",
        "31/40",
        "15/8",
        "31/16"
      ],
      "test": "I4",
      "witnesses": {
        "z": "18393/40960",
        "U": "94489/40960",
        "v": "4803/20480"
      },
      "lower": "2679996263717597677550208739142614774573/16637914127995510894644229570560000000000"
    },
    {
      "path": "3113",
      "box": [
        "59/80",
        "31/40",
        "31/16",
        "2"
      ],
      "test": "C<0"
    },
    {
      "path": "312",
      "box": [
        "31/40",
        "17/20",
        "7/4",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "8721/20480",
        "U": "91283/40960",
        "v": "19421/40960"
      },
      "lower": "117104856343845803437232020702176163298119/2129653008383425394514461385031680000000000"
    },
    {
      "path": "313",
      "box": [
        "31/40",
        "17/20",
        "15/8",
        "2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "443/1024",
        "U": "98189/40960",
        "v": "12441/40960"
      },
      "lower": "2860962694821562306961455620065547608301/709884336127808464838153795010560000000000"
    },
    {
      "path": "320",
      "box": [
        "17/20",
        "37/40",
        "3/2",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "8133/20480",
        "U": "38741/20480",
        "v": "29219/40960"
      },
      "lower": "257948833463440371490018802906085405168931/2129653008383425394514461385031680000000000"
    },
    {
      "path": "321",
      "box": [
        "17/20",
        "37/40",
        "13/8",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "16619/40960",
        "U": "16907/8192",
        "v": "3131/5120"
      },
      "lower": "2070228186738948681333393925211718375349/16637914127995510894644229570560000000000"
    },
    {
      "path": "322",
      "box": [
        "37/40",
        "1",
        "3/2",
        "13/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3967/10240",
        "U": "38823/20480",
        "v": "29417/40960"
      },
      "lower": "12336620696531395741814627439147984139/79228162514264337593543950336000000000"
    },
    {
      "path": "323",
      "box": [
        "37/40",
        "1",
        "13/8",
        "7/4"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3241/8192",
        "U": "42381/20480",
        "v": "6353/10240"
      },
      "lower": "360281344661448098753234173520602498573661/2129653008383425394514461385031680000000000"
    },
    {
      "path": "330",
      "box": [
        "17/20",
        "37/40",
        "7/4",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "16921/40960",
        "U": "45771/20480",
        "v": "2011/4096"
      },
      "lower": "11925947492059278107189142906234572479961/106482650419171269725723069251584000000000"
    },
    {
      "path": "331",
      "box": [
        "17/20",
        "37/40",
        "15/8",
        "2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "537/1280",
        "U": "9851/4096",
        "v": "13807/40960"
      },
      "lower": "171948962958865872872782132809814233936067/2129653008383425394514461385031680000000000"
    },
    {
      "path": "332",
      "box": [
        "37/40",
        "1",
        "7/4",
        "15/8"
      ],
      "test": "I4",
      "witnesses": {
        "z": "8247/20480",
        "U": "287/128",
        "v": "20753/40960"
      },
      "lower": "1419484824993228312033671990234733592829/8318957063997755447322114785280000000000"
    },
    {
      "path": "333",
      "box": [
        "37/40",
        "1",
        "15/8",
        "2"
      ],
      "test": "I4",
      "witnesses": {
        "z": "3349/8192",
        "U": "98887/40960",
        "v": "15001/40960"
      },
      "lower": "2638410138848377877020678787854319315167/16637914127995510894644229570560000000000"
    }
  ]
}


==> anc/verify_boxes.py <==
"""Build or replay the rational certificate for Appendix C (Python standard library)."""

import argparse
from collections import Counter
from fractions import Fraction as R
from functools import cache
from itertools import product
import json
from math import ceil
from pathlib import Path


GRID = 5 * 2**13
DEPTH = 6
TARGET = R(1, 6000)
ROOT = (R(2, 5), R(1), R(1), R(2))
DEFAULT = Path(__file__).with_name("boxes.json")


@cache
def primitives(m, t):
    """Ascending coefficients of F and H, integrating xQ and xQ^2."""
    q = (m*t, (1-m)*t-m*(1+t), m-(1-m)*(1+t), 1-m)
    square = [R(0)] * 7
    for i, a in enumerate(q):
        for j, b in enumerate(q):
            square[i+j] += a*b
    def integrate_x_times(poly):
        return (R(0), R(0), *(a/(i+2) for i, a in enumerate(poly)))
    return integrate_x_times(q), integrate_x_times(square)


def value(poly, x):
    total = 0
    for a in reversed(poly):
        total = total*x + a
    return total


def discard(box):
    _, m, t, u = box
    # D is increasing in s. At its largest s it is affine in t.
    if m < 1:
        s = m/(1-m)
        if max(3*s*s+(5*y-4)*s+3-5*y for y in (t, u)) < 0:
            return "A<B"
    # E increases in m and decreases in t on the entire rectangle.
    if 5*m*(2-t)-(1-m)*t*(3*t-5) < 0:
        return "C<0"
    return None


def box_data(box):
    m1, m2, t1, t2 = box
    corners = [primitives(m, t)[0] for m, t in product((m1, m2), (t1, t2))]
    levels = [(f, value(f, 1)) for f in corners]
    f21 = primitives(m2, t1)[0]
    gap = value(f21, 1) - value(f21, t1)
    return levels, gap


def last_true(lo, hi, predicate):
    """Last true grid index, given a true lo and a false hi."""
    while hi-lo > 1:
        mid = (lo+hi)//2
        if predicate(R(mid, GRID)):
            lo = mid
        else:
            hi = mid
    return lo


def search(box):
    m1, _, _, t2 = box
    levels, gap = box_data(box)
    f22, b22 = levels[-1]
    # On this range F(-z) is increasing for every parameter in the box.
    cap = (GRID*m1)//(1-m1)
    z = last_true(0, cap+1, lambda x: all(value(f, -x) <= b for f, b in levels))
    # F(U) increases for U >= t2. A virtual lower index enforces U >= t2.
    first = ceil(t2*GRID)
    hi = first
    def too_small(x):
        return any(value(f, x) < b for f, b in levels)
    while too_small(R(hi, GRID)):
        hi *= 2
    upper = last_true(first-1, hi, too_small)+1
    v = last_true(-1, GRID, lambda x: b22-value(f22, x) > gap)+1
    return tuple(R(i, GRID) for i in (z, upper, v))


def bound(box, witnesses):
    m1, m2, t1, t2 = box
    z, upper, v = witnesses
    if not (z >= 0 and (1-m1)*z <= m1 and upper >= t2 and 0 <= v <= 1):
        raise ValueError("witness outside its allowed interval")
    if any((x*GRID).denominator != 1 for x in witnesses):
        raise ValueError("off-grid witness")
    levels, gap = box_data(box)
    if any(not (value(f, -z) <= b <= value(f, upper)) for f, b in levels):
        raise ValueError("vertex test failed")
    f22, b22 = levels[-1]
    if gap < b22-value(f22, v):
        raise ValueError("v test failed")
    h11 = primitives(m1, t1)[1]
    h22 = primitives(m2, t2)[1]
    return value(h11, -z)-value(h22, v)-value(h11, upper)+value(h11, t1)


def children(box):
    a, b, c, d = box
    mid_m, mid_t = (a+b)/2, (c+d)/2
    for m, t in product(((a, mid_m), (mid_m, b)), ((c, mid_t), (mid_t, d))):
        yield (*m, *t)


def record(box, path, test, **fields):
    return dict(path=path, box=list(map(str, box)), test=test, **fields)


def build(box=ROOT, path=""):
    reason = discard(box)
    if reason:
        yield record(box, path, reason)
        return
    witnesses = search(box)
    lower = bound(box, witnesses)
    if lower > TARGET or len(path) == DEPTH:
        yield record(box, path, "I4" if lower > TARGET else "FAILED",
                     witnesses=dict(zip(("z", "U", "v"), map(str, witnesses))),
                     lower=str(lower))
        return
    for i, child in enumerate(children(box)):
        yield from build(child, path+str(i))


def replay(leaves):
    """Reconstruct the cover from the root. Never search for a witness."""
    by_path = {leaf["path"]: leaf for leaf in leaves}
    if len(by_path) != len(leaves):
        raise ValueError("duplicate path")
    def visit(box, path):
        if path not in by_path:
            if len(path) == DEPTH:
                raise ValueError(f"hole at {path}")
            for i, child in enumerate(children(box)):
                visit(child, path+str(i))
            return
        leaf = by_path.pop(path)
        if tuple(map(R, leaf["box"])) != box:
            raise ValueError(f"incorrect box at {path}")
        test = leaf["test"]
        if test in ("A<B", "C<0"):
            if discard(box) != test:
                raise ValueError(f"incorrect exclusion at {path}")
        elif test in ("I4", "FAILED"):
            witnesses = tuple(R(leaf["witnesses"][key]) for key in ("z", "U", "v"))
            lower = bound(box, witnesses)
            if lower != R(leaf["lower"]) or (lower > TARGET) != (test == "I4"):
                raise ValueError(f"incorrect lower bound at {path}")
            if test == "FAILED" and len(path) != DEPTH:
                raise ValueError(f"premature failure at {path}")
        else:
            raise ValueError(f"unknown test at {path}")
    visit(ROOT, "")
    if by_path:
        raise ValueError("overlap or invalid quadtree path")


def main():
    cli = argparse.ArgumentParser(description=__doc__)
    cli.add_argument("--check", action="store_true", help="replay the saved file without search")
    cli.add_argument("--file", type=Path, default=DEFAULT)
    args = cli.parse_args()
    if args.check:
        leaves = json.loads(args.file.read_text(encoding="utf-8"))["leaves"]
    else:
        leaves = list(build())
    replay(leaves)
    if not args.check:
        args.file.write_text(json.dumps({"leaves": leaves}, indent=2)+"\n", encoding="utf-8")
    counts = Counter(leaf["test"] for leaf in leaves)
    print(f"{len(leaves)} leaves, depth {max(len(l['path']) for l in leaves)}")
    for test in ("I4", "A<B", "C<0", "FAILED"):
        print(f"{test}: {counts[test]}")
    for leaf in leaves:
        if leaf["test"] == "FAILED":
            print(leaf)
    if counts["I4"]:
        smallest = min(R(l["lower"]) for l in leaves if l["test"] == "I4")
        print("Smallest certified lower bound:", smallest)
    return int(bool(counts["FAILED"]))


if __name__ == "__main__":
    raise SystemExit(main())

